Simulating the weak death of the neutron in a femtoscale universe with near-Exascale computing

The fundamental particle theory called Quantum Chromodynamics (QCD) dictates everything about protons and neutrons, from their intrinsic properties to interactions that bind them into atomic nuclei. Quantities that cannot be fully resolved through experiment, such as the neutron lifetime (whose precise value is important for the existence of light-atomic elements that make the sun shine and life possible), may be understood through numerical solutions to QCD. We directly solve QCD using Lattice Gauge Theory and calculate nuclear observables such as neutron lifetime. We have developed an improved algorithm that exponentially decreases the time-to solution and applied it on the new CORAL supercomputers, Sierra and Summit. We use run-time autotuning to distribute GPU resources, achieving 20% performance at low node count. We also developed optimal application mapping through a job manager, which allows CPU and GPU jobs to be interleaved, yielding 15% of peak performance when deployed across large fractions of CORAL.

==> summit/config-mvapich-2.3.sh <==
#
v=mvapich2-2.3
module load cuda/9.2.88
module load gcc/4.8.5
mkdir -p build-$v
cd build-${v}
export CC=`which gcc`
export CXX=`which g++`
export CPP=`which cpp`
# removed --enable-shared
#  --enable-cuda --with-cuda=$CUDA_HOME 
# It was selecting unknown gpu arch sm_20

../$v/configure  --with-pm=hydra --enable-cuda --with-cuda=$CUDA_DIR \
    CFLAGS="-g -O2" \
	--enable-fortran=no \
	--prefix=/ccs/proj/lgt100/c51/software/summit-mvapich2-2.3/install/$v


==> summit/env.sh <==
#####
# SET UP ENVIRONMENT
#

### Modules
module purge
module load gcc/4.8.5
module load cuda/9.2.88
module load cmake/3.11.3

### Compilation
MAKE="make -j 20"
MPIHOME="/ccs/proj/lgt100/c51/software/summit-mvapich2-2.3/install/mvapich2-2.3/"
export PATH="${MPIHOME}/bin:${PATH}"
OMP="yes"     # For JIT-ing don't use OpenMP for now
OMPFLAGS="-fopenmp"
OMPENABLE="--enable-openmp"
SM=sm_70     # Kepler GK110

### DIRECTORIES
CUDA_INSTALL_PATH=${CUDA_DIR}
PROJECTDIR=/ccs/proj/lgt100/c51/software
SRCDIR=${PROJECTDIR}/src
BUILDDIR=/gpfs/alpinetds/csc275/proj-shared/c51/software/summit_mvapich2-2.3/build
INSTALLDIR=${PROJECTDIR}/summit-mvapich2-2.3/install

if [ ! -d ${BUILDDIR} ];
then
  mkdir -p ${BUILDDIR}
fi
if [ ! -d ${INSTALLDIR} ];
then
  mkdir -p ${INSTALLDIR}
fi

### ENV VARS for CUDA/MPI
PK_CUDA_HOME=${CUDA_INSTALL_PATH}
PK_GPU_ARCH=${SM}   # GK110 Arch

### COMPILER FLAGS
PK_CXXFLAGS=${OMPFLAGS}" -g -O2 -std=gnu++11"
PK_CFLAGS=${OMPFLAGS}" -g -O2 -std=gnu99"

### MPI
PK_CC=mpicc
PK_CXX=mpicxx
HOST=x86_64-linux-gnu
HOST_CC=gcc
HOST_CXX=g++
HOST_CXXFLAGS="-O2"
HOST_CFLAGS="-02"


### SRC/BUILD/INSTALL paths
# SRC/BUILD/INSTALL paths
# LIBXML2
libxml2_src=libxml2
libxml2_build=build_libxml2
libxml2_install=libxml2
# QMP
qmp_src=qmp_jm
qmp_build=build_qmp
qmp_install=qmp
# HDF5
hdf5_src="hdf5-1.8.18"
hdf5_build=build_hdf5
hdf5_install=hdf5
# QDP++
qdp_src="qdpxx"
qdp_build="build_qdp++-double"
qdp_install="qdp++-double"
# QUDA
quda_src=quda_Kate_package
quda_build=build_quda_Kate_package
quda_install=quda_Kate_package
# CHROMA_QUDA
chroma_quda_src=chroma_Kate_package
chroma_quda_build=build_chroma_quda
chroma_quda_install=chroma_quda
# CHROMA
chroma_src=chroma_Kate_package
chroma_build=build_chroma
chroma_install=chroma
# LALIBE_GPU
lalibe_gpu_src=lalibe_devel
lalibe_gpu_build=build_lalibe_gpu
lalibe_gpu_install=lalibe_gpu
# LALIBE_CPU
lalibe_cpu_src=lalibe_devel
lalibe_cpu_build=build_lalibe_cpu
lalibe_cpu_install=lalibe_cpu


==> summit/lalibe_weak_field.n4.sh <==
#!/bin/bash
#BSUB -P CSC275LQCD
#BSUB -W 25
#BSUB -nnodes 4
##BSUB -q batch
#BSUB -q tested
#####BSUB -q tested #this scales above 1024 or 2048
#BSUB -o lalibe.%J
#BSUB -e lalibe.%J
#BSUB -J lalibe

HERE=/ccs/proj/lgt100/c51/software/gb_summit-mvapich2-2.3_test/n4
THERE=/gpfs/alpinetds/proj-shared/csc275/c51/software/gb_summit-mvapich2-2.3_test/n4
cd $HERE 
source /ccs/proj/lgt100/c51/software/build_scripts/olcf/summit/run.sh

export MV2_RNDV_PROTOCOL=RGET
#export MV2_RNDV_PROTOCOL=R3

APP=$LALIBE_GPU

### 48c96
#XMLBASE="prop_weak_field_48c64"
#GEOM="1 1 3 4"
#NP=12

### 64c96
XMLBASE="prop_weak_field_64c96"
GEOM="1 1 1 24"
NP=24


INPUT="$HERE/${XMLBASE}.ini.xml"
OUTPUT="$THERE/${XMLBASE}.out.xml".${LSB_JOBID}
STDOUT="$HERE/prop_weak_field_n4_g${GEOM// /}.stdout".${LSB_JOBID}
ARGS="-geom ${GEOM} -i $INPUT -o $OUTPUT"

mpibind="--bind-to none"
REORDER=./summit_gpu_bind.sh

echo "hostfile"
tail -n +2 ~/.lsbatch/*.${LSB_JOBID}.hostfile | sort -u > bhostfile.${LSB_JOBID}
sed -e "s/$/:6/" < bhostfile.${LSB_JOBID} > mhostfile.${LSB_JOBID}
cat mhostfile.${LSB_JOBID}


#export OMP_NUM_THREADS=4

$MPIRUN -launcher ssh -envall -env MV2_SUPPORT_DPM=1 -f mhostfile.${LSB_JOBID} -np $NP $mpibind $REORDER $APP $ARGS > $STDOUT

ln -f -s $OUTPUT "$HERE/${XMLBASE}.out.xml".${LSB_JOBID}


==> summit/quda_invert.n4.sh <==
#!/bin/bash
#BSUB -P CSC275LQCD
#BSUB -W 25
#BSUB -nnodes 4
##BSUB -q batch
#BSUB -q tested
#####BSUB -q tested #this scales above 1024 or 2048
#BSUB -o n4.%J
#BSUB -e n4.%J
#BSUB -J n4


cd /ccs/proj/lgt100/c51/software/gb_summit-mvapich2-2.3_test/n4
source /ccs/proj/lgt100/c51/software/build_scripts/olcf/summit/run.sh

export MV2_RNDV_PROTOCOL=RGET
#export MV2_RNDV_PROTOCOL=R3
APP=$BUILDDIR/build_quda_Kate_package/tests/invert_test

### 64c96
NP=24
ARGS="--dim 64 64 32 8 --gridsize 1 1 2 12 --Lsdim 12 --prec double --prec-sloppy half --dslash-type mobius" # 64c96
STDOUT="quda_64c96_mdwf_invert_test.stdout".${LSB_JOBID}  

### 48c64
#NP=12
#ARGS="--dim 48 48 16 8 --gridsize 1 1 3 4 --Lsdim 12 --prec double --prec-sloppy half --dslash-type mobius" # 48c64
#STDOUT="quda_48c64_mdwf_invert_test.stdout".${LSB_JOBID}

mpibind="--bind-to none"
REORDER=./summit_gpu_bind.sh

echo "hostfile"
tail -n +2 ~/.lsbatch/*.${LSB_JOBID}.hostfile | sort -u > bhostfile
sed -e "s/$/:6/" < bhostfile > mhostfile
cat mhostfile


#echo $LSB_HOSTS

$MPIRUN -launcher ssh -envall -env MV2_SUPPORT_DPM=1 -f mhostfile -np $NP $mpibind $REORDER $APP $ARGS > $STDOUT



==> summit/run.sh <==
module purge
module load gcc/4.8.5
module load cuda/9.2.88
module load cmake/3.11.3

PROJECTDIR=/ccs/proj/lgt100/c51/software
INSTALLDIR=${PROJECTDIR}/summit-mvapich2-2.3/install
BUILDDIR=/gpfs/alpinetds/csc275/proj-shared/c51/software/summit_mvapich2-2.3/build
MPIHOME=$INSTALLDIR/mvapich2-2.3
HDF5=$INSTALLDIR/hdf5
MPI_JM=$INSTALLDIR/mpi_jm

export PATH="${MPIHOME}/bin:$MPI_JM/bin:${PATH}"
export LD_LIBRARY_PATH=$MPIHOME/lib:$MPI_JM/lib:$HDF5/lib:$LD_LIBRARY_PATH
export QUDA_RESOURCE_PATH=/gpfs/alpinetds/proj-shared/csc275/c51/software/gb_summit-mvapich2-2.3_test/quda_resource/

export CHROMA_CPU=$INSTALLDIR/chroma/bin/chroma
export CHROMA_GPU=$INSTALLDIR/chroma_quda/bin/chroma
export LALIBE_CPU=$INSTALLDIR/lalibe_cpu/bin/lalibe
export LALIBE_GPU=$INSTALLDIR/lalibe_gpu/bin/lalibe


==> summit/summit_cpu32_bind.sh <==
#!/bin/bash

APP=$*

#numactl -H
#nvidia-smi topo -m

lrank=$(($PMIX_RANK % 4))

#export OMP_NUM_THREADS=4
#export OMP_PLACES=cores

case ${lrank} in
[0])
export PAMI_IBV_DEVICE_NAME=mlx5_0:1
numactl --physcpubind=16,20,24,28,32,36,40,44 --membind=0 $APP
  ;;
[1])
export PAMI_IBV_DEVICE_NAME=mlx5_0:1
numactl --physcpubind=52,56,60,64,68,72,76,80 --membind=0 $APP
  ;;
[2])
export PAMI_IBV_DEVICE_NAME=mlx5_3:1
numactl --physcpubind=104,108,112,116,120,124,128,132 --membind=8 $APP
  ;;
[3])
export PAMI_IBV_DEVICE_NAME=mlx5_3:1
numactl --physcpubind=140,144,148,152,156,160,164,168 --membind=8 $APP
  ;;
esac


==> summit/summit_gpu_bind.sh <==
#!/bin/bash

APP=$*

#numactl -H
#nvidia-smi topo -m

rank=${PMIX_RANK-${PMI_RANK}}
lrank=$(($rank % 6))

export OMP_NUM_THREADS=4
#export OMP_PLACES=cores

case ${lrank} in
[0])
export PAMI_IBV_DEVICE_NAME=mlx5_0:1
numactl --physcpubind=0 --membind=0 $APP
  ;;
[1])
export PAMI_IBV_DEVICE_NAME=mlx5_0:1
numactl --physcpubind=4 --membind=0 $APP
  ;;
[2])
export PAMI_IBV_DEVICE_NAME=mlx5_0:1
numactl --physcpubind=8 --membind=0 $APP
  ;;
[3])
export PAMI_IBV_DEVICE_NAME=mlx5_3:1
numactl --physcpubind=88 --membind=8 $APP
  ;;
[4])
export PAMI_IBV_DEVICE_NAME=mlx5_3:1
numactl --physcpubind=92  --membind=8 $APP
  ;;
[5])
export PAMI_IBV_DVICE_NAME=mlx5_3:1
numactl --physcpubind=96  --membind=8 $APP
  ;;
esac

